A Framework for Fluid Motion Estimation using a Constraint-Based Refinement Approach

Physics-based optical flow models have been successful in capturing the deformities in fluid motion arising from digital imagery. However, a common theoretical framework analyzing several physics-based models is missing. In this regard, we formulate a general framework for fluid motion estimation using a constraint-based refinement approach. We demonstrate that for a particular choice of constraint, our results closely approximate the classical continuity equation-based method for fluid flow. This closeness is theoretically justified by augmented Lagrangian method in a novel way. The convergence of Uzawa iterates is shown using a modified bounded constraint algorithm. The mathematical wellposedness is studied in a Hilbert space setting. Further, we observe a surprising connection to the Cauchy-Riemann operator that diagonalizes the system leading to a diffusive phenomenon involving the divergence and the curl of the flow. Several numerical experiments are performed and the results are shown on different datasets. Additionally, we demonstrate that a flow-driven refinement process involving the curl of the flow outperforms the classical physics-based optical flow method without any additional assumptions on the image data.

==> CBRL2.m <==
clear;

[I1,I2] = readImages;
[m,n,~] =  size(I1);

%size_average = 30;
%window_shifting = [1;n;1;m]; % [x1,x2,y1,y2] deines a rectangular window for global correction
%[I1,I2] = correction_illumination(I1,I2,window_shifting,size_average);

[I1,I2,~,~] = preprocess(I1,I2);

D = [0, -1, 0; 0, 0, 0; 0, 1, 0]/2;
Av = [0, 1, 0; 0, 0, 0; 0, 1, 0];
M = [1, 0, -1; 0, 0, 0;-1, 0, 1]/4;
H = [1/12,1/6,1/12;1/6,0,1/6;1/12,1/6,1/12];

dx = 1;
I = I1; %change 2
totalError = 1e6;
tolerance = 1e-1;
alpha = 1e2;
beta = 1e-2;

k = 0;
nIter = 50; % change if necessary
error = zeros(1,nIter);
[v,u,k1] = HornSchunck(I1,I2); % change 3

% Image driven
t1 = 2*beta*(I.^2);

% Flow driven
%t1 = beta;

t2 = imfilter(t1, D/dx,'replicate','same');
t3 = imfilter(t1, D'/dx,'replicate','same');

% Coefficient matrix
A11 = 2*t1/dx^2 + alpha;
A22 = 2*t1/dx^2 + alpha;

% Determinant
DetA = A11.*A22;

% Inverse of coefficient matrix
B11 = A22 ./ DetA;
B22 = A11 ./ DetA;

while totalError > tolerance %&& k <= nIter
 
    ux = imfilter(u,D/dx,'replicate','same');
    vy = imfilter(v,D'/dx,'replicate','same');
    
    % Compute divergence of the flow
    div = ux + vy;
    
    % Image driven (linear)
    R1 = alpha*imfilter(u,H/(dx*dx),'replicate','same') + t2.*div + t1.*imfilter(u,Av/(dx*dx),'replicate','same')...
        + t1.*imfilter(v,M/(dx*dx),'replicate','same');
    
    R2 = alpha*imfilter(v,H/(dx*dx),'replicate','same') + t3.*div + t1.*imfilter(u,M/(dx*dx),'replicate','same')...
        + t1.*imfilter(v,Av'/(dx*dx),'replicate','same');

    % Solve the system of equations
    uNew = B11 .* R1;
    vNew = B22 .* R2;
    
    % Calculate error
    totalError = (norm(uNew-u,'fro') + norm(vNew-v,'fro'))/(m*n);
    u = uNew;
    v = vNew;
    k = k+1;
    error(k) = totalError;
end

uR = u;
vR = v;
%end

% plot results
plot_vor(uR,vR);
fprintf('Iterations: %d\n', k)
fprintf('HS: %d\n', k1)

